Maximum likelihood estimation for disk image parameters

We present a novel technique for estimating disk parameters (the centre and the radius) from its 2D image. It is based on the maximal likelihood approach utilising both edge pixels coordinates and the image intensity gradients. We emphasise the following advantages of our likelihood model. It has closed-form formulae for parameter estimating, requiring less computational resources than iterative algorithms therefore. The likelihood model naturally distinguishes the outer and inner annulus edges. The proposed technique was evaluated on both synthetic and real data.

==> nb/circle.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "from tqdm import tnrange, tqdm\n",
    "import numpy as np, numpy.ma as ma\n",
    "import pandas as pd\n",
    "import matplotlib\n",
    "from matplotlib import cm\n",
    "import matplotlib.pyplot as plt\n",
    "from scipy.signal import sepfir2d\n",
    "from skimage.filters import threshold_otsu"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "np.random.seed(42)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "from time import process_time\n",
    "from functools import wraps\n",
    "\n",
    "def timeit(fun):\n",
    "    def wrapper(*args, **kwargs):\n",
    "        t1 = process_time()\n",
    "        r = fun(*args, **kwargs)\n",
    "        t2 = process_time()\n",
    "        return (t2 - t1, r)\n",
    "    return wrapper"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "IM_W = 640\n",
    "IM_H = 480\n",
    "\n",
    "CIRCLES_NUMBER = 10000\n",
    "\n",
    "NOISE_LEVELS = np.array([1, 256, 1024])\n",
    "POINTS_NUMBERS = np.array([30, 60, 120, 240, 320])\n",
    "\n",
    "PERCENTILES = np.array([25, 50, 75])\n",
    "\n",
    "K_S = np.exp(-0.25 * np.array([4,1,0,1,4]))\n",
    "K_D = K_S * np.array([2,1,0,-1,-2]) # sepfir2d"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def generate_circle_params(size):\n",
    "    p = np.random.rand(size, 3)\n",
    "    p[:,0] = p[:,0] * IM_H/2 + 30\n",
    "    p[:,1] *= IM_W\n",
    "    p[:,2] *= IM_H\n",
    "    return p"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def render_circle(radius, x0, y0):\n",
    "    im = np.zeros((IM_H, IM_W), dtype=np.uint32)\n",
    "    xv, yv = np.meshgrid(np.arange(IM_W), np.arange(IM_H))\n",
    "    im[(yv-y0)**2 + (xv-x0)**2 <= radius**2] = 256\n",
    "    return im\n",
    "    \n",
    "# Use generator to save memory\n",
    "def render_circles(cparams):\n",
    "    for cparam in cparams:\n",
    "        yield render_circle(*cparam)\n",
    "        \n",
    "def add_noise(ims, level):\n",
    "    for im in ims:\n",
    "        im += np.random.poisson(level, im.shape).astype(np.uint32)\n",
    "        yield im"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "def extract_points(im):\n",
    "    grad_x = sepfir2d(im, K_D, K_S)\n",
    "    grad_y = sepfir2d(im, K_S, K_D)\n",
    "    grad_norm = np.sqrt(grad_x**2 + grad_y**2)\n",
    "    grad_x /= grad_norm\n",
    "    grad_y /= grad_norm\n",
    "    grad_th = threshold_otsu(grad_norm)\n",
    "    mask = (grad_norm >= grad_th).astype(bool)\n",
    "    coords = np.vstack(np.where(mask))\n",
    "    grads_x = grad_x[coords[0], coords[1]]\n",
    "    grads_y = grad_y[coords[0], coords[1]]\n",
    "    return np.vstack([coords[1], coords[0], grads_x, grads_y])\n",
    "\n",
    "def random_sample(points, size):\n",
    "    if points.shape[1] < size:\n",
    "        return ma.array(np.zeros((4, size)), mask=np.ones((4, size)))\n",
    "    ind = np.random.choice(points.shape[1], size, replace=False)\n",
    "    return points[:,ind]\n",
    "\n",
    "def circles_to_points(ims, size):\n",
    "    for im in ims:\n",
    "        points = extract_points(im)\n",
    "        yield random_sample(points, size)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "def mle_fit(points):\n",
    "    if points.mask.any():\n",
    "        return ma.array(np.zeros(4), mask=np.ones(4))\n",
    "    \n",
    "    mean_x   = points[0,:].mean()\n",
    "    mean_y   = points[1,:].mean()\n",
    "    mean_nx  = points[2,:].mean()\n",
    "    mean_ny  = points[3,:].mean()\n",
    "    mean_xnx = (points[0,:]*points[2,:]).mean()\n",
    "    mean_yny = (points[1,:]*points[3,:]).mean()\n",
    "    R = (mean_nx * mean_x + mean_ny * mean_y - mean_xnx - mean_yny) / (1.0 - mean_nx**2 - mean_ny**2)\n",
    "    x0 = mean_x + R * mean_nx\n",
    "    y0 = mean_y + R * mean_ny\n",
    "    sigma2 = ((points[2,:] * (x0 - points[0,:]) + points[3,:] * (y0 - points[1,:]) - R)**2 + (points[3,:] * (x0 - points[0,:]) - points[2,:] * (y0 - points[1,:]))**2).mean() / 2\n",
    "    return R,x0,y0,sigma2\n",
    "\n",
    "@timeit\n",
    "def mle_fit_all(points):\n",
    "    ret = ma.zeros((points.shape[0],4))\n",
    "    for x in range(points.shape[0]):\n",
    "        ret[x] = mle_fit(points[x])\n",
    "    return ret"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "def li_fit(points, initial, rtol=1e-4, maxiter=10000):\n",
    "    def eval_dvec(center):\n",
    "        dvec = center.reshape(-1,1) - points[0:2,]\n",
    "        dvec_norm = np.linalg.norm(dvec, axis=0)\n",
    "        \n",
    "        return dvec, dvec_norm\n",
    "    \n",
    "    def iteration(radius, center):\n",
    "        dvec, dvec_norm = eval_dvec(center)\n",
    "        \n",
    "        new_radius = dvec_norm.mean()\n",
    "        new_center = (points[0:2,] + dvec / dvec_norm * new_radius).mean(axis=1)\n",
    "        \n",
    "        return new_radius, new_center\n",
    "    \n",
    "    if points.mask.any():\n",
    "        return ma.array(np.zeros(4), mask=np.ones(4))\n",
    "\n",
    "    r0 = initial[0]\n",
    "    c0 = initial[1:3]\n",
    "    for x in range(maxiter):\n",
    "        r, c = iteration(r0, c0)\n",
    "        if np.abs(r-r0) < r0 * rtol and np.linalg.norm(c-c0) < np.linalg.norm(c0) * rtol:\n",
    "            break\n",
    "        r0, c0 = r, c\n",
    "    \n",
    "    dvec, dvec_norm = eval_dvec(c0)\n",
    "    sigma2 = ((dvec - dvec / dvec_norm * r0)**2).sum() / dvec.shape[0] / 2\n",
    "    return r0, c0[0], c0[1], sigma2\n",
    "\n",
    "@timeit\n",
    "def li_fit_all(points, initial=None, maxiter=10000):\n",
    "    ret = ma.zeros((points.shape[0],4))\n",
    "    if initial is None:\n",
    "        initial = np.hstack([np.zeros((points.shape[0], 1)), points[:,0:2,].mean(axis=2)])\n",
    "    for x in range(points.shape[0]):\n",
    "        ret[x] = li_fit(points[x], initial[x], maxiter=maxiter)\n",
    "    return ret"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "def run_test():\n",
    "    cparams = generate_circle_params(CIRCLES_NUMBER)\n",
    "    \n",
    "    xv, yv = np.meshgrid(np.arange(POINTS_NUMBERS.shape[0]), np.arange(PERCENTILES.shape[0]))\n",
    "    columns = pd.MultiIndex(\n",
    "        names=[\"Points\", \"Percentile\"],\n",
    "        levels=[POINTS_NUMBERS, map(lambda x: \"{}%\".format(x), PERCENTILES)],\n",
    "        labels=[xv.T.flat, yv.T.flat])\n",
    "    \n",
    "    xv, yv = np.meshgrid(np.arange(2), np.arange(NOISE_LEVELS.shape[0]))\n",
    "    index = pd.MultiIndex(\n",
    "        names=[\"Technique\", \"Noise level\"],\n",
    "        levels=[[\"This paper\", \"Li, et al.\"], NOISE_LEVELS],\n",
    "        labels=[xv.T.flat, yv.T.flat]\n",
    "    )\n",
    "    \n",
    "    res_center = ma.zeros((2, NOISE_LEVELS.shape[0], POINTS_NUMBERS.shape[0], CIRCLES_NUMBER, 2))\n",
    "    res_radius = ma.zeros((2, NOISE_LEVELS.shape[0], POINTS_NUMBERS.shape[0], CIRCLES_NUMBER, 1))\n",
    "    time       = np.zeros((2, NOISE_LEVELS.shape[0], POINTS_NUMBERS.shape[0]))\n",
    "    for i, noise_level in enumerate(tqdm(NOISE_LEVELS, desc=\"Noise level\")):\n",
    "        for j, points_number in enumerate(tqdm(POINTS_NUMBERS, desc=\"Points number\", leave=False)):\n",
    "            circles = add_noise(render_circles(cparams), noise_level)\n",
    "            points = ma.array(list(circles_to_points(circles, points_number)))\n",
    "            mle_time, mle_params = mle_fit_all(points)\n",
    "            res_center[0, i, j, :, :] = np.abs(mle_params[:,1:3]-cparams[:,1:3])\n",
    "            res_radius[0, i, j, :, :] = np.abs(mle_params[:,0]-cparams[:,0]).reshape(-1,1)\n",
    "            time[0, i, j] = mle_time\n",
    "            li_time, li_params = li_fit_all(points)\n",
    "            res_center[1, i, j, :, :] = np.abs(li_params[:,1:3]-cparams[:,1:3])\n",
    "            res_radius[1, i, j, :, :] = np.abs(li_params[:,0]-cparams[:,0]).reshape(-1,1)\n",
    "            time[1, i, j] = li_time\n",
    "            \n",
    "    def calc_percentiles(res):  \n",
    "        res = np.percentile(res, PERCENTILES, axis=[3, 4])\n",
    "        res = np.moveaxis(res, source=[0,], destination=[3,])\n",
    "        return res\n",
    "    \n",
    "    res_center = calc_percentiles(res_center)\n",
    "    res_radius = calc_percentiles(res_radius)\n",
    "    \n",
    "    time /= CIRCLES_NUMBER\n",
    "    \n",
    "    res_center_df  = pd.DataFrame(res_center.reshape(2*NOISE_LEVELS.shape[0],-1), columns=columns, index=index)\n",
    "    res_radius_df  = pd.DataFrame(res_radius.reshape(2*NOISE_LEVELS.shape[0],-1), columns=columns, index=index)\n",
    "    time_df = pd.DataFrame(time.reshape(2*NOISE_LEVELS.shape[0],-1), columns=POINTS_NUMBERS, index=index)\n",
    "    \n",
    "    return res_center_df, res_radius_df, time_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Noise level:   0%|          | 0/3 [00:00<?, ?it/s]\n",
      "Points number:   0%|          | 0/5 [00:00<?, ?it/s]\u001b[A/home/matwey/temp/venv/lib/python3.6/site-packages/ipykernel_launcher.py:5: RuntimeWarning: invalid value encountered in true_divide\n",
      "  \"\"\"\n",
      "/home/matwey/temp/venv/lib/python3.6/site-packages/ipykernel_launcher.py:6: RuntimeWarning: invalid value encountered in true_divide\n",
      "  \n",
      "\n",
      "Points number:  20%|██        | 1/5 [11:49<47:17, 709.49s/it]\u001b[A\n",
      "Points number:  40%|████      | 2/5 [23:12<35:04, 701.66s/it]\u001b[A\n",
      "Points number:  60%|██████    | 3/5 [33:26<22:30, 675.25s/it]\u001b[A\n",
      "Points number:  80%|████████  | 4/5 [43:57<11:01, 661.84s/it]\u001b[A\n",
      "Points number: 100%|██████████| 5/5 [54:00<00:00, 644.25s/it]\u001b[A\n",
      "Noise level:  33%|███▎      | 1/3 [54:00<1:48:00, 3240.27s/it][A\n",
      "Points number:   0%|          | 0/5 [00:00<?, ?it/s]\u001b[A\n",
      "Points number:  20%|██        | 1/5 [12:09<48:39, 729.87s/it]\u001b[A\n",
      "Points number:  40%|████      | 2/5 [24:08<36:19, 726.52s/it]\u001b[A\n",
      "Points number:  60%|██████    | 3/5 [36:08<24:08, 724.44s/it]\u001b[A\n",
      "Points number:  80%|████████  | 4/5 [47:50<11:57, 717.70s/it]\u001b[A\n",
      "Points number: 100%|██████████| 5/5 [59:29<00:00, 712.20s/it]\u001b[A\n",
      "Noise level:  67%|██████▋   | 2/3 [1:53:29<55:39, 3339.04s/it][A\n",
      "Points number:   0%|          | 0/5 [00:00<?, ?it/s]\u001b[A\n",
      "Points number:  20%|██        | 1/5 [12:04<48:16, 724.17s/it]\u001b[A\n",
      "Points number:  40%|████      | 2/5 [23:52<35:57, 719.32s/it]\u001b[A\n",
      "Points number:  60%|██████    | 3/5 [35:03<23:29, 704.88s/it]\u001b[A\n",
      "Points number:  80%|████████  | 4/5 [46:11<11:33, 693.82s/it]\u001b[A\n",
      "Points number: 100%|██████████| 5/5 [57:21<00:00, 686.65s/it]\u001b[A\n",
      "Noise level: 100%|██████████| 3/3 [2:50:51<00:00, 3417.03s/it][A\n"
     ]
    }
   ],
   "source": [
    "res_center_df, res_radius_df, time_df = run_test()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr th {\n",
       "        text-align: left;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr:last-of-type th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th>Points</th>\n",
       "      <th colspan=\"3\" halign=\"left\">30</th>\n",
       "      <th colspan=\"3\" halign=\"left\">60</th>\n",
       "      <th colspan=\"3\" halign=\"left\">120</th>\n",
       "      <th colspan=\"3\" halign=\"left\">240</th>\n",
       "      <th colspan=\"3\" halign=\"left\">320</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th>Percentile</th>\n",
       "      <th>25%</th>\n",
       "      <th>50%</th>\n",
       "      <th>75%</th>\n",
       "      <th>25%</th>\n",
       "      <th>50%</th>\n",
       "      <th>75%</th>\n",
       "      <th>25%</th>\n",
       "      <th>50%</th>\n",
       "      <th>75%</th>\n",
       "      <th>25%</th>\n",
       "      <th>50%</th>\n",
       "      <th>75%</th>\n",
       "      <th>25%</th>\n",
       "      <th>50%</th>\n",
       "      <th>75%</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Technique</th>\n",
       "      <th>Noise level</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th rowspan=\"3\" valign=\"top\">This paper</th>\n",
       "      <th>1</th>\n",
       "      <td>0.488777</td>\n",
       "      <td>1.213590</td>\n",
       "      <td>2.689279</td>\n",
       "      <td>0.352686</td>\n",
       "      <td>0.871841</td>\n",
       "      <td>1.973087</td>\n",
       "      <td>0.243741</td>\n",
       "      <td>0.635257</td>\n",
       "      <td>1.480128</td>\n",
       "      <td>0.173060</td>\n",
       "      <td>0.456525</td>\n",
       "      <td>1.125071</td>\n",
       "      <td>0.151068</td>\n",
       "      <td>0.395816</td>\n",
       "      <td>1.024359</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>256</th>\n",
       "      <td>0.548192</td>\n",
       "      <td>1.316561</td>\n",
       "      <td>2.987166</td>\n",
       "      <td>0.379006</td>\n",
       "      <td>0.957818</td>\n",
       "      <td>2.184771</td>\n",
       "      <td>0.274792</td>\n",
       "      <td>0.714846</td>\n",
       "      <td>1.669122</td>\n",
       "      <td>0.195410</td>\n",
       "      <td>0.517355</td>\n",
       "      <td>1.332018</td>\n",
       "      <td>0.166566</td>\n",
       "      <td>0.446598</td>\n",
       "      <td>1.224926</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1024</th>\n",
       "      <td>0.750662</td>\n",
       "      <td>1.874526</td>\n",
       "      <td>4.247165</td>\n",
       "      <td>0.514731</td>\n",
       "      <td>1.353369</td>\n",
       "      <td>3.228434</td>\n",
       "      <td>0.372126</td>\n",
       "      <td>0.995704</td>\n",
       "      <td>2.611629</td>\n",
       "      <td>0.277769</td>\n",
       "      <td>0.762600</td>\n",
       "      <td>2.292936</td>\n",
       "      <td>0.235261</td>\n",
       "      <td>0.679323</td>\n",
       "      <td>2.212561</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th rowspan=\"3\" valign=\"top\">Li, et al.</th>\n",
       "      <th>1</th>\n",
       "      <td>0.113534</td>\n",
       "      <td>0.246265</td>\n",
       "      <td>0.463969</td>\n",
       "      <td>0.080532</td>\n",
       "      <td>0.177525</td>\n",
       "      <td>0.346954</td>\n",
       "      <td>0.059883</td>\n",
       "      <td>0.131874</td>\n",
       "      <td>0.266172</td>\n",
       "      <td>0.045500</td>\n",
       "      <td>0.101669</td>\n",
       "      <td>0.221227</td>\n",
       "      <td>0.040571</td>\n",
       "      <td>0.090853</td>\n",
       "      <td>0.209539</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>256</th>\n",
       "      <td>0.111683</td>\n",
       "      <td>0.244458</td>\n",
       "      <td>0.460795</td>\n",
       "      <td>0.081028</td>\n",
       "      <td>0.175774</td>\n",
       "      <td>0.337900</td>\n",
       "      <td>0.057735</td>\n",
       "      <td>0.127412</td>\n",
       "      <td>0.257412</td>\n",
       "      <td>0.044575</td>\n",
       "      <td>0.099145</td>\n",
       "      <td>0.213733</td>\n",
       "      <td>0.040801</td>\n",
       "      <td>0.092484</td>\n",
       "      <td>0.209216</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1024</th>\n",
       "      <td>0.111561</td>\n",
       "      <td>0.245814</td>\n",
       "      <td>0.480275</td>\n",
       "      <td>0.080492</td>\n",
       "      <td>0.177023</td>\n",
       "      <td>0.362338</td>\n",
       "      <td>0.060736</td>\n",
       "      <td>0.137146</td>\n",
       "      <td>0.291788</td>\n",
       "      <td>0.046582</td>\n",
       "      <td>0.106606</td>\n",
       "      <td>0.249066</td>\n",
       "      <td>0.041584</td>\n",
       "      <td>0.097408</td>\n",
       "      <td>0.241199</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "Points                       30                            60             \\\n",
       "Percentile                   25%       50%       75%       25%       50%   \n",
       "Technique  Noise level                                                     \n",
       "This paper 1            0.488777  1.213590  2.689279  0.352686  0.871841   \n",
       "           256          0.548192  1.316561  2.987166  0.379006  0.957818   \n",
       "           1024         0.750662  1.874526  4.247165  0.514731  1.353369   \n",
       "Li, et al. 1            0.113534  0.246265  0.463969  0.080532  0.177525   \n",
       "           256          0.111683  0.244458  0.460795  0.081028  0.175774   \n",
       "           1024         0.111561  0.245814  0.480275  0.080492  0.177023   \n",
       "\n",
       "Points                                 120                           240  \\\n",
       "Percentile                   75%       25%       50%       75%       25%   \n",
       "Technique  Noise level                                                     \n",
       "This paper 1            1.973087  0.243741  0.635257  1.480128  0.173060   \n",
       "           256          2.184771  0.274792  0.714846  1.669122  0.195410   \n",
       "           1024         3.228434  0.372126  0.995704  2.611629  0.277769   \n",
       "Li, et al. 1            0.346954  0.059883  0.131874  0.266172  0.045500   \n",
       "           256          0.337900  0.057735  0.127412  0.257412  0.044575   \n",
       "           1024         0.362338  0.060736  0.137146  0.291788  0.046582   \n",
       "\n",
       "Points                                           320                      \n",
       "Percentile                   50%       75%       25%       50%       75%  \n",
       "Technique  Noise level                                                    \n",
       "This paper 1            0.456525  1.125071  0.151068  0.395816  1.024359  \n",
       "           256          0.517355  1.332018  0.166566  0.446598  1.224926  \n",
       "           1024         0.762600  2.292936  0.235261  0.679323  2.212561  \n",
       "Li, et al. 1            0.101669  0.221227  0.040571  0.090853  0.209539  \n",
       "           256          0.099145  0.213733  0.040801  0.092484  0.209216  \n",
       "           1024         0.106606  0.249066  0.041584  0.097408  0.241199  "
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "res_center_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr th {\n",
       "        text-align: left;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr:last-of-type th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th>Points</th>\n",
       "      <th colspan=\"3\" halign=\"left\">30</th>\n",
       "      <th colspan=\"3\" halign=\"left\">60</th>\n",
       "      <th colspan=\"3\" halign=\"left\">120</th>\n",
       "      <th colspan=\"3\" halign=\"left\">240</th>\n",
       "      <th colspan=\"3\" halign=\"left\">320</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th>Percentile</th>\n",
       "      <th>25%</th>\n",
       "      <th>50%</th>\n",
       "      <th>75%</th>\n",
       "      <th>25%</th>\n",
       "      <th>50%</th>\n",
       "      <th>75%</th>\n",
       "      <th>25%</th>\n",
       "      <th>50%</th>\n",
       "      <th>75%</th>\n",
       "      <th>25%</th>\n",
       "      <th>50%</th>\n",
       "      <th>75%</th>\n",
       "      <th>25%</th>\n",
       "      <th>50%</th>\n",
       "      <th>75%</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Technique</th>\n",
       "      <th>Noise level</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th rowspan=\"3\" valign=\"top\">This paper</th>\n",
       "      <th>1</th>\n",
       "      <td>0.327211</td>\n",
       "      <td>0.803507</td>\n",
       "      <td>2.194153</td>\n",
       "      <td>0.317937</td>\n",
       "      <td>0.707353</td>\n",
       "      <td>1.860433</td>\n",
       "      <td>0.327179</td>\n",
       "      <td>0.699220</td>\n",
       "      <td>1.707622</td>\n",
       "      <td>0.360287</td>\n",
       "      <td>0.724617</td>\n",
       "      <td>1.632439</td>\n",
       "      <td>0.372333</td>\n",
       "      <td>0.733689</td>\n",
       "      <td>1.621534</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>256</th>\n",
       "      <td>0.381991</td>\n",
       "      <td>0.928170</td>\n",
       "      <td>2.540213</td>\n",
       "      <td>0.383598</td>\n",
       "      <td>0.850126</td>\n",
       "      <td>2.161390</td>\n",
       "      <td>0.422068</td>\n",
       "      <td>0.881030</td>\n",
       "      <td>2.114972</td>\n",
       "      <td>0.454768</td>\n",
       "      <td>0.904416</td>\n",
       "      <td>2.043635</td>\n",
       "      <td>0.473702</td>\n",
       "      <td>0.939787</td>\n",
       "      <td>2.074730</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1024</th>\n",
       "      <td>0.616139</td>\n",
       "      <td>1.500097</td>\n",
       "      <td>4.001404</td>\n",
       "      <td>0.637416</td>\n",
       "      <td>1.449351</td>\n",
       "      <td>3.755101</td>\n",
       "      <td>0.720840</td>\n",
       "      <td>1.496163</td>\n",
       "      <td>3.540346</td>\n",
       "      <td>0.803814</td>\n",
       "      <td>1.592642</td>\n",
       "      <td>3.704403</td>\n",
       "      <td>0.808135</td>\n",
       "      <td>1.629950</td>\n",
       "      <td>3.648241</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th rowspan=\"3\" valign=\"top\">Li, et al.</th>\n",
       "      <th>1</th>\n",
       "      <td>0.092709</td>\n",
       "      <td>0.208306</td>\n",
       "      <td>0.416006</td>\n",
       "      <td>0.066999</td>\n",
       "      <td>0.149527</td>\n",
       "      <td>0.309602</td>\n",
       "      <td>0.048733</td>\n",
       "      <td>0.109844</td>\n",
       "      <td>0.247727</td>\n",
       "      <td>0.037284</td>\n",
       "      <td>0.083267</td>\n",
       "      <td>0.208899</td>\n",
       "      <td>0.032651</td>\n",
       "      <td>0.074994</td>\n",
       "      <td>0.198669</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>256</th>\n",
       "      <td>0.094092</td>\n",
       "      <td>0.203110</td>\n",
       "      <td>0.408149</td>\n",
       "      <td>0.065460</td>\n",
       "      <td>0.144841</td>\n",
       "      <td>0.299737</td>\n",
       "      <td>0.046233</td>\n",
       "      <td>0.105554</td>\n",
       "      <td>0.234401</td>\n",
       "      <td>0.036345</td>\n",
       "      <td>0.081065</td>\n",
       "      <td>0.203065</td>\n",
       "      <td>0.031249</td>\n",
       "      <td>0.074329</td>\n",
       "      <td>0.205145</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1024</th>\n",
       "      <td>0.094297</td>\n",
       "      <td>0.206945</td>\n",
       "      <td>0.434028</td>\n",
       "      <td>0.066646</td>\n",
       "      <td>0.148271</td>\n",
       "      <td>0.337381</td>\n",
       "      <td>0.047979</td>\n",
       "      <td>0.114207</td>\n",
       "      <td>0.287118</td>\n",
       "      <td>0.037897</td>\n",
       "      <td>0.088298</td>\n",
       "      <td>0.250046</td>\n",
       "      <td>0.033500</td>\n",
       "      <td>0.081250</td>\n",
       "      <td>0.247543</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "Points                       30                            60             \\\n",
       "Percentile                   25%       50%       75%       25%       50%   \n",
       "Technique  Noise level                                                     \n",
       "This paper 1            0.327211  0.803507  2.194153  0.317937  0.707353   \n",
       "           256          0.381991  0.928170  2.540213  0.383598  0.850126   \n",
       "           1024         0.616139  1.500097  4.001404  0.637416  1.449351   \n",
       "Li, et al. 1            0.092709  0.208306  0.416006  0.066999  0.149527   \n",
       "           256          0.094092  0.203110  0.408149  0.065460  0.144841   \n",
       "           1024         0.094297  0.206945  0.434028  0.066646  0.148271   \n",
       "\n",
       "Points                                 120                           240  \\\n",
       "Percentile                   75%       25%       50%       75%       25%   \n",
       "Technique  Noise level                                                     \n",
       "This paper 1            1.860433  0.327179  0.699220  1.707622  0.360287   \n",
       "           256          2.161390  0.422068  0.881030  2.114972  0.454768   \n",
       "           1024         3.755101  0.720840  1.496163  3.540346  0.803814   \n",
       "Li, et al. 1            0.309602  0.048733  0.109844  0.247727  0.037284   \n",
       "           256          0.299737  0.046233  0.105554  0.234401  0.036345   \n",
       "           1024         0.337381  0.047979  0.114207  0.287118  0.037897   \n",
       "\n",
       "Points                                           320                      \n",
       "Percentile                   50%       75%       25%       50%       75%  \n",
       "Technique  Noise level                                                    \n",
       "This paper 1            0.724617  1.632439  0.372333  0.733689  1.621534  \n",
       "           256          0.904416  2.043635  0.473702  0.939787  2.074730  \n",
       "           1024         1.592642  3.704403  0.808135  1.629950  3.648241  \n",
       "Li, et al. 1            0.083267  0.208899  0.032651  0.074994  0.198669  \n",
       "           256          0.081065  0.203065  0.031249  0.074329  0.205145  \n",
       "           1024         0.088298  0.250046  0.033500  0.081250  0.247543  "
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "res_radius_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th>30</th>\n",
       "      <th>60</th>\n",
       "      <th>120</th>\n",
       "      <th>240</th>\n",
       "      <th>320</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Technique</th>\n",
       "      <th>Noise level</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th rowspan=\"3\" valign=\"top\">This paper</th>\n",
       "      <th>1</th>\n",
       "      <td>0.001442</td>\n",
       "      <td>0.001443</td>\n",
       "      <td>0.001493</td>\n",
       "      <td>0.001465</td>\n",
       "      <td>0.001396</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>256</th>\n",
       "      <td>0.001436</td>\n",
       "      <td>0.001546</td>\n",
       "      <td>0.001461</td>\n",
       "      <td>0.001472</td>\n",
       "      <td>0.001495</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1024</th>\n",
       "      <td>0.001503</td>\n",
       "      <td>0.001436</td>\n",
       "      <td>0.001422</td>\n",
       "      <td>0.001452</td>\n",
       "      <td>0.001457</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th rowspan=\"3\" valign=\"top\">Li, et al.</th>\n",
       "      <th>1</th>\n",
       "      <td>0.026012</td>\n",
       "      <td>0.025875</td>\n",
       "      <td>0.024868</td>\n",
       "      <td>0.025915</td>\n",
       "      <td>0.023805</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>256</th>\n",
       "      <td>0.026735</td>\n",
       "      <td>0.025341</td>\n",
       "      <td>0.024696</td>\n",
       "      <td>0.024131</td>\n",
       "      <td>0.024425</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1024</th>\n",
       "      <td>0.027229</td>\n",
       "      <td>0.025779</td>\n",
       "      <td>0.023277</td>\n",
       "      <td>0.023285</td>\n",
       "      <td>0.023383</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                             30        60        120       240       320\n",
       "Technique  Noise level                                                  \n",
       "This paper 1            0.001442  0.001443  0.001493  0.001465  0.001396\n",
       "           256          0.001436  0.001546  0.001461  0.001472  0.001495\n",
       "           1024         0.001503  0.001436  0.001422  0.001452  0.001457\n",
       "Li, et al. 1            0.026012  0.025875  0.024868  0.025915  0.023805\n",
       "           256          0.026735  0.025341  0.024696  0.024131  0.024425\n",
       "           1024         0.027229  0.025779  0.023277  0.023285  0.023383"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "time_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "def save_res_df(res_df, filename):\n",
    "    res_df.to_latex(filename,\n",
    "                column_format='lr|'+'|'.join(['lll']*POINTS_NUMBERS.shape[0]),\n",
    "                multicolumn_format='c',\n",
    "                float_format='{:,.2f}'.format,\n",
    "                multirow=True)\n",
    "    \n",
    "save_res_df(res_center_df, \"table_center.tex\")\n",
    "save_res_df(res_radius_df, \"table_radius.tex\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {},
   "outputs": [],
   "source": [
    "np.random.seed(44)\n",
    "cparams = generate_circle_params(1)\n",
    "circles = list(add_noise(render_circles(cparams), 1024))\n",
    "points = ma.array(list(circles_to_points(circles, 30)))[0,:,:]\n",
    "mle_params = mle_fit(points)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 64,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(225.19240418167294, 70.95812713856081, 354.00374360530077, 265.7228728488529)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.imshow(circles[0], origin='lower', cmap=cm.Greys)\n",
    "plt.colorbar()\n",
    "plt.quiver(points[0,:], points[1,:], points[2,:], points[3,:], color='orange', headwidth=3)\n",
    "circle1 = plt.Circle((mle_params[1], mle_params[2]), mle_params[0], color='r', fill=False)\n",
    "circle2 = plt.Circle((mle_params[1], mle_params[2]), 2.0, color='r', fill=True)\n",
    "ax = plt.gca()\n",
    "ax.add_artist(circle1)\n",
    "ax.add_artist(circle2)\n",
    "plt.savefig(\"sample.pdf\")\n",
    "print(mle_params)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> nb/moon.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np, numpy.ma as ma\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib import cm\n",
    "from scipy.signal import sepfir2d\n",
    "from skimage.filters import threshold_otsu\n",
    "from skimage.io import imread\n",
    "from skimage.color import rgb2gray"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "np.random.seed(42)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "K_S = np.exp(-0.25 * np.array([4,1,0,1,4]))\n",
    "K_D = K_S * np.array([2,1,0,-1,-2]) # sepfir2d"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_raw = imread(\"moon.jpg\")\n",
    "data = rgb2gray(data_raw)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.image.AxesImage at 0x7f4ef1b58978>"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.imshow(data)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def extract_points(im, grad_th=None):\n",
    "    grad_x = sepfir2d(im, K_D, K_S)\n",
    "    grad_y = sepfir2d(im, K_S, K_D)\n",
    "    grad_norm = np.sqrt(grad_x**2 + grad_y**2)\n",
    "    grad_x /= grad_norm\n",
    "    grad_y /= grad_norm\n",
    "    if grad_th is None:\n",
    "        grad_th = threshold_otsu(grad_norm)\n",
    "    mask = (grad_norm >= grad_th).astype(bool)\n",
    "    coords = np.vstack(np.where(mask))\n",
    "    grads_x = grad_x[coords[0], coords[1]]\n",
    "    grads_y = grad_y[coords[0], coords[1]]\n",
    "    return np.vstack([coords[1], coords[0], grads_x, grads_y])\n",
    "\n",
    "def random_sample(points, size):\n",
    "    if points.shape[1] < size:\n",
    "        return ma.array(np.zeros((4, size)), mask=np.ones((4, size)))\n",
    "    ind = np.random.choice(points.shape[1], size, replace=False)\n",
    "    return points[:,ind]\n",
    "\n",
    "def circles_to_points(ims, size, grad_th=None):\n",
    "    for im in ims:\n",
    "        points = extract_points(im, grad_th)\n",
    "        yield random_sample(points, size)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "def mle_fit(points):\n",
    "    if points.mask.any():\n",
    "        return ma.array(np.zeros(4), mask=np.ones(4))\n",
    "    \n",
    "    mean_x   = points[0,:].mean()\n",
    "    mean_y   = points[1,:].mean()\n",
    "    mean_nx  = points[2,:].mean()\n",
    "    mean_ny  = points[3,:].mean()\n",
    "    mean_xnx = (points[0,:]*points[2,:]).mean()\n",
    "    mean_yny = (points[1,:]*points[3,:]).mean()\n",
    "    R = (mean_nx * mean_x + mean_ny * mean_y - mean_xnx - mean_yny) / (1.0 - mean_nx**2 - mean_ny**2)\n",
    "    x0 = mean_x + R * mean_nx\n",
    "    y0 = mean_y + R * mean_ny\n",
    "    sigma2 = ((points[2,:] * (x0 - points[0,:]) + points[3,:] * (y0 - points[1,:]) - R)**2 + (points[3,:] * (x0 - points[0,:]) - points[2,:] * (y0 - points[1,:]))**2).mean() / 2\n",
    "    return R,x0,y0,sigma2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = data.reshape(1,*data.shape)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/matwey/temp/venv/lib/python3.6/site-packages/ipykernel_launcher.py:5: RuntimeWarning: invalid value encountered in true_divide\n",
      "  \"\"\"\n",
      "/home/matwey/temp/venv/lib/python3.6/site-packages/ipykernel_launcher.py:6: RuntimeWarning: invalid value encountered in true_divide\n",
      "  \n"
     ]
    }
   ],
   "source": [
    "points = ma.array(list(circles_to_points(data, 30, 1.6)))[0,:,:]\n",
    "mle_params = mle_fit(points)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.imshow(data_raw, origin='lower', cmap=cm.Greys)\n",
    "circle1 = plt.Circle((mle_params[1], mle_params[2]), mle_params[0], color='r', fill=False)\n",
    "circle2 = plt.Circle((mle_params[1], mle_params[2]), 2.0, color='r', fill=True)\n",
    "ax = plt.gca()\n",
    "ax.add_artist(circle1)\n",
    "ax.add_artist(circle2)\n",
    "plt.savefig(\"moon.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> nb/pupil.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "def read_file(filename):\n",
    "    return pd.read_table(filename, header=None, sep=\" \", names=('N', 'X', 'Y', 'R', 'dR', 'time', 'n_iter'), index_col=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "x0 = read_file(\"4.00mm.txt\")\n",
    "x1 = read_file(\"5.80mm.txt\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(X         302.468627\n",
       " Y         262.796318\n",
       " R         113.539167\n",
       " dR          3.450140\n",
       " time        0.129105\n",
       " n_iter      8.832000\n",
       " dtype: float64, X         302.211968\n",
       " Y         264.738891\n",
       " R         113.404622\n",
       " dR         16.740576\n",
       " time        0.126151\n",
       " n_iter     10.762000\n",
       " dtype: float64)"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "x0.mean(), x1.mean()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(X         0.858030\n",
       " Y         0.853370\n",
       " R         0.415138\n",
       " dR        0.043764\n",
       " time      0.009778\n",
       " n_iter    6.344606\n",
       " dtype: float64, X         1.205847\n",
       " Y         1.200474\n",
       " R         0.812666\n",
       " dR        0.121364\n",
       " time      0.006656\n",
       " n_iter    5.558260\n",
       " dtype: float64)"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "x0.std(), x1.std()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "cxx_400_time = np.array([6.02, 5.58, 6.03, 5.99, 5.81])\n",
    "cxx_580_time = np.array([6.05, 5.90, 5.88, 5.88, 5.96])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(5.885999999999999, 5.933999999999999)"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "cxx_400_time.mean(), cxx_580_time.mean()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.6",
   "language": "python",
   "name": "python_3.6"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

